Some Like It Small: Czech Semantic Embedding Models for Industry Applications

This article focuses on the development and evaluation of Small-sized Czech sentence embedding models. Small models are important components for real-time industry applications in resource-constrained environments. Given the limited availability of labeled Czech data, alternative approaches, including pre-training, knowledge distillation, and unsupervised contrastive fine-tuning, are investigated. Comprehensive intrinsic and extrinsic analyses are conducted, showcasing the competitive performance of our models compared to significantly larger counterparts, with approximately 8 times smaller size and 5 times faster speed than conventional Base-sized models. To promote cooperation and reproducibility, both the models and the evaluation pipeline are made publicly accessible. Ultimately, this article presents practical applications of the developed sentence embedding models in Seznam.cz, the Czech search engine. These models have effectively replaced previous counterparts, enhancing the overall search experience for instance, in organic search, featured snippets, and image search. This transition has yielded improved performance.

==> figures/_old_graph_data_size.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import matplotlib.pyplot as plt
import numpy as np
import matplotlib


# In[2]:
def format_number_with_unicode_spaces(number):
    number_str = str(number)
    formatted_str = ""
    
    for i, digit in enumerate(number_str):
        formatted_str += digit
        
        # Insert a zero-width space after every 3 digits, except for the last group
        if (len(number_str) - i - 1) % 3 == 0 and i != len(number_str) - 1:
            formatted_str += "\u2009"  # Unicode zero-width space
            
    return formatted_str


data = {
 'Dist-MPNet-ParaCrawl': {'x': ['1000',
   '5000',
   '15000',
   '50000',
   '100000',
   '500000',
   'None'],
  'y': [43.3825,
   44.196666666666665,
   43.61750000000001,
   44.65875,
   44.29,
   45.2025,
   45.60000000000001],
  'std': [0.9331633029647056,
   0.8177238055861071,
   0.11627015954233376,
   0.5795566732425761,
   0.077781745930518,
   0.23541187310753894,
   0.036055512754640105]},
  'TSDAE-Small-E-Czech': {'x': ['1000',
   '5000',
   '15000',
   '50000',
   '100000',
   '500000',
   'None'],
  'y': [42.93625,
   43.63833333333333,
   42.985,
   44.083749999999995,
   43.8575,
   44.5925,
   44.98],
  'std': [0.9670953611200901,
   0.7673420937814432,
   0.12757350822172916,
   0.52320974522652,
   0.09730750228014313,
   0.08496322733983144,
   0.06403124237432933]},
 'RetroMAE': {'x': ['1000',
   '5000',
   '15000',
   '50000',
   '100000',
   '500000',
   'None'],
  'y': [42.725,
   43.5,
   42.480000000000004,
   44.2175,
   44.002500000000005,
   44.897499999999994,
   45.39],
  'std': [1.3310522153544548,
   1.1593388920702463,
   0.1083974169433934,
   0.6845573387233542,
   0.14024532077755947,
   0.044370598373248804,
   0.030822070014845666]},
   'SIMCSE-Small-E-Czech': {'x': ['1000',
   '5000',
   '15000',
   '50000',
   '100000',
   '500000',
   'None'],
  'y': [41.08625,
   41.63333333333333,
   40.0225,
   42.80125,
   42.495000000000005,
   43.8725,
   44.7],
  'std': [1.573578227321413,
   1.8715115697092422,
   0.24406710142909444,
   1.0736437665725072,
   0.07158910531638205,
   0.06571719714047305,
   0.05244044240850765]},
    'Small-E-Czech': {'x': ['1000',
   '5000',
   '15000',
   '50000',
   '100000',
   '500000',
   'None'],
  'y': [39.9225,
   40.99833333333333,
   39.365,
   41.68124999999999,
   41.199999999999996,
   42.86749999999999,
   43.905],
  'std': [1.3223345832277087,
   1.4034768335181802,
   0.3457238782612505,
   1.1990771190795013,
   0.12083045973594433,
   0.143418095092635,
   0.05408326913195959]},
   }


model_names = list(data.keys())

train_sizes = [x if x != 'None' else '1400000' for x in data[model_names[0]]['x']]
train_sizes = [int(x) // 1000 for x in train_sizes]
# train_sizes = list(map(format_number_with_unicode_spaces, train_sizes))
train_sizes = [str(x) + "k" for x in train_sizes]

mean_results = np.array([data[model_name]['y'] for model_name in model_names])
std_devs = np.array([data[model_name]['std'] for model_name in model_names])


# In[25]:


# Create a figure and axis
fig, ax = plt.subplots()

# Plot each model's line and shaded area for standard deviation
for i, model_name in enumerate(model_names):
    line = ax.plot(train_sizes, mean_results[i], marker='o', linestyle='-', label=model_name)
    ax.fill_between(train_sizes, mean_results[i] - std_devs[i], mean_results[i] + std_devs[i],
                    color=line[0].get_color(), alpha=0.2)

# Add labels and title
ax.set_xlabel('Training Data Size')
ax.set_ylabel('DaReCzech [P@10]')
# ax.set_title('Model Performance vs. Training Data Size')

# Add legend
ax.legend()

# Show the plot
# plt.show()
matplotlib.rcParams.update({'font.size': 8})

plt.savefig('finetuning_datasize.pdf')


# In[ ]:






==> figures/graph_data_size.py <==
#!/usr/bin/env python
# coding: utf-8

# In[1]:


import matplotlib
import matplotlib.pyplot as plt
import numpy as np


# In[2]:
def format_number_with_unicode_spaces(number):
    number_str = str(number)
    formatted_str = ""

    for i, digit in enumerate(number_str):
        formatted_str += digit

        # Insert a zero-width space after every 3 digits, except for the last group
        if (len(number_str) - i - 1) % 3 == 0 and i != len(number_str) - 1:
            formatted_str += "\u2009"  # Unicode zero-width space

    return formatted_str


data = {
    "Dist-MPNet-ParaCrawl": {
        "x": ["0", "1000", "5000", "15000", "50000", "100000", "500000", "None"],
        "y": [42.33, 42.830000000000005, 42.815, 43.61750000000001, 44.17, 44.29, 45.2025, 45.60000000000001],
        "std": [
            0,
            0.3188259713385966,
            0.6013526419664256,
            0.11627015954233376,
            0.24062418831031934,
            0.077781745930518,
            0.23541187310753894,
            0.036055512754640105,
        ],
    },
    "TSDAE-Small-E-Czech": {
        "x": ["0", "1000", "5000", "15000", "50000", "100000", "500000", "None"],
        "y": [40.54, 41.7, 42.575, 42.985, 43.5275, 43.8575, 44.5925, 44.98],
        "std": [
            0,
            0.12786711852544505,
            0.16007810593582206,
            0.12757350822172916,
            0.05539629951540129,
            0.09730750228014313,
            0.08496322733983144,
            0.06403124237432933,
        ],
    },
    "RetroMAE": {
        "x": ["0", "1000", "5000", "15000", "50000", "100000", "500000", "None"],
        "y": [
            42.16,
            42.4225,
            42.0,
            42.480000000000004,
            43.612500000000004,
            44.002500000000005,
            44.897499999999994,
            45.39,
        ],
        "std": [
            0,
            0.3800904497616312,
            0.18854707634964668,
            0.1083974169433934,
            0.15417117110536574,
            0.14024532077755947,
            0.044370598373248804,
            0.030822070014845666,
        ],
    },
    "SIMCSE-Small-E-Czech": {
        "x": ["0", "1000", "5000", "15000", "50000", "100000", "500000", "None"],
        "y": [39.20, 39.0125, 39.07, 40.0225, 42.1675, 42.495000000000005, 43.8725, 44.7],
        "std": [
            0,
            0.12871965661856113,
            0.16186414056238718,
            0.24406710142909444,
            0.15122417134836466,
            0.07158910531638205,
            0.06571719714047305,
            0.05244044240850765,
        ],
    },
    "Small-E-Czech": {
        "x": ["0", "1000", "5000", "15000", "50000", "100000", "500000", "None"],
        "y": [37.31, 38.3675, 39.2875, 39.365, 40.7525, 41.199999999999996, 42.86749999999999, 43.905],
        "std": [
            0,
            0.643365176241299,
            0.4552128622963108,
            0.3457238782612505,
            0.15481844205390963,
            0.12083045973594433,
            0.143418095092635,
            0.05408326913195959,
        ],
    },
}


model_names = list(data.keys())

train_sizes = [x if x != "None" else "1400000" for x in data[model_names[0]]["x"]]
train_sizes = [int(x) // 1000 for x in train_sizes]
# train_sizes = list(map(format_number_with_unicode_spaces, train_sizes))
train_sizes = [str(x) + "k" for x in train_sizes]

mean_results = np.array([data[model_name]["y"] for model_name in model_names])
std_devs = np.array([data[model_name]["std"] for model_name in model_names])


# In[25]:


# Create a figure and axis
fig, ax = plt.subplots()

# Plot each model's line and shaded area for standard deviation
for i, model_name in enumerate(model_names):
    line = ax.plot(train_sizes, mean_results[i], marker="o", linestyle="-", label=model_name)
    ax.fill_between(
        train_sizes, mean_results[i] - std_devs[i], mean_results[i] + std_devs[i], color=line[0].get_color(), alpha=0.2
    )

# Add labels and title
ax.set_xlabel("Training Data Size")
ax.set_ylabel("DaReCzech [P@10]")
# ax.set_title('Model Performance vs. Training Data Size')

# Add legend
ax.legend()

# Show the plot
# plt.show()
matplotlib.rcParams.update({"font.size": 8})

plt.savefig("finetuning_datasize.pdf")


# In[ ]:

